The gas production of 14 species from comet 67P/Churyumov-Gerasimenko based on DFMS/COPS data from 2014-2016

The coma of comet 67P/Churyumov-Gerasimenko has been probed by the Rosetta spacecraft and shows a variety of different molecules. The ROSINA COmet Pressure Sensor and the Double Focusing Mass Spectrometer provide in-situ densities for many volatile compounds including the 14 gas species H2O, CO2, CO, H2S, O2, C2H6, CH3OH, H2CO, CH4, NH3, HCN, C2H5OH, OCS, and CS2. We fit the observed densities during the entire comet mission between August 2014 and September 2016 to an inverse coma model. We retrieve surface emissions on a cometary shape with 3996 triangular elements for 50 separated time intervals. For each gas we derive systematic error bounds and report the temporal evolution of the production, peak production, and the time-integrated total production. We discuss the production for the two lobes of the nucleus and for the northern and southern hemispheres. Moreover we provide a comparison of the gas production with the seasonal illumination.

==> anc/laeuteretal_plot.py <==
###############################################################################
# supplementary material, version v03
# title: The gas production of 14 species from comet 67P/Churyumov-Gerasimenko
#        based on DFMS/COPS data from 2014-2016
# authors: Matthias Laeuter, Tobias Kramer, Martin Rubin, Kathrin Altwegg
###############################################################################
# python script
# date: August 17th 2020
# author: Matthias Laeuter
# contact: laeuter@zib.de
###############################################################################
import sys
import matplotlib.pyplot as plt
periau = 1.24325

def dayau2signedau(day,au):
 if day < 0.0: axout = -au
 else: axout = au
 return axout

def signedau2axis(sau):
 if sau < 0.0: axout = sau + periau
 else: axout = sau - periau
 return axout

def dayau2axis(day,au):
 lab = dayau2signedau(day,au)
 return signedau2axis(lab)

def column2value(myarray,col):
 if myarray[col][:3] == 'nan': outval = float('nan')
 else: outval = float(myarray[col])
 return outval

csvsep = ';'
dayidx = 1
auidx = 4

if len(sys.argv) != 2:
 print("error: wrong number of arguments")
 print("usage:",sys.argv[0]+" H2O")
 sys.exit("script stopped")
gas =  sys.argv[1]
csvfile = "laeuteretal_prod.csv"

with open(csvfile) as f: alines = f.readlines()
verline = alines.pop(0)
verstring = verline.split(csvsep)[1].split()[1]
if verstring == 'v03':
 print('version',verstring)
 print('process',csvfile)
else:
 sys.exit("error: wrong version "+verstring)
headerline = alines.pop(0)
harray = headerline.split(csvsep)
if harray[dayidx] != 'day_b': sys.exit("error: wrong column format")
if harray[auidx] != 'au_b': sys.exit("error: wrong column format")

gasidx = 0
for i,entry in enumerate(harray):
 if gas+'_' == entry[:len(gas)+1]:
  gasidx = i
  break
if not 0 < gasidx: sys.exit("error: unknown gas "+gas)

fig = plt.figure(figsize=(7.5,5.0))
for line in alines:
 larray = line.split(csvsep)
 dayleft = float( larray[dayidx] ) ; dayright = float( larray[dayidx+2] )
 auleft =  float( larray[auidx] ) ; auright = float( larray[auidx+2] )
 xleft = dayau2axis(dayleft,auleft) ; xright = dayau2axis(dayright,auright)
 xbox = (xleft,xright,xright,xleft,xleft)
 ybottom = column2value(larray,gasidx) ; ytop = column2value(larray,gasidx+1)
 ybox = (ybottom,ybottom,ytop,ytop,ybottom)
 if ybottom < ytop:
  plt.plot(xbox,ybox,color='b') 
 else:
  plt.plot(0.5*(xleft+xright),ybottom,color='b',marker='+')

sauticks = [ -3.5, -3.0, -2.5, -2.0, 1.24, 2.0, 2.5, 3.0, 3.5 ]
axticks = []
for sau in sauticks: axticks.append(signedau2axis(sau))
plt.xticks(axticks,sauticks)
plt.title(gas+', Laeuter et al. (2020), arXiv:2006.01750, comet 67P/C-G')
plt.xlabel('heliocentric distance [au]')
plt.ylabel('production rate [#/s]')
plt.yscale('log')
plt.grid(True,linestyle=':')
pdfname = 'laeuteretal_'+gas+'.pdf'
plt.savefig(pdfname, bbox_inches='tight')
print('created',pdfname)
plt.clf()


==> anc/laeuteretal_prod.csv <==
data file for Laeuter Kramer Rubin Altwegg (2020); version v03
int_index;day_b;day_m;day_e;au_b;au_m;au_e;H2O_b;H2O_t;CO2_b;CO2_t;CO_b;CO_t;H2S_b;H2S_t;O2_b;O2_t;C2H6_b;C2H6_t;CH3OH_b;CH3OH_t;H2CO_b;H2CO_t;CH4_b;CH4_t;NH3_b;NH3_t;HCN_b;HCN_t;C2H5OH_b;C2H5OH_t;OCS_b;OCS_t;CS2_b;CS2_t
00;-377.00;-365.27;-353.54;3.6291;3.5616;3.4941;2.3898e+25;4.9356e+25;9.1213e+24;1.0557e+25;1.5271e+25;4.6253e+25;1.3003e+23;3.2401e+23;2.9037e+23;1.0285e+24;2.3386e+23;3.3880e+23;1.6558e+23;2.1588e+23;2.5101e+23;3.3945e+23;1.4658e+23;1.6086e+23;1.3964e+23;2.7708e+23;5.8085e+23;7.3925e+23;1.0579e+23;1.1643e+23;nan;nan;nan;nan
01;-353.54;-344.62;-335.69;3.4941;3.4409;3.3877;4.6147e+25;5.6624e+25;8.1826e+24;1.4959e+25;1.4188e+25;3.8894e+25;2.7623e+23;3.4737e+23;7.0521e+23;1.5866e+24;2.7980e+23;4.1056e+23;1.9741e+23;2.5621e+23;3.1230e+23;3.5627e+23;4.5817e+22;2.1288e+23;1.6010e+23;1.8793e+23;5.1914e+23;5.5966e+23;4.4381e+22;1.4173e+23;7.1687e+21;7.1687e+21;1.2032e+21;1.2032e+21
02;-335.69;-326.84;-317.99;3.3877;3.3333;3.2789;3.1359e+25;3.9287e+25;6.9576e+24;1.1927e+25;1.2774e+25;1.4270e+25;2.2012e+23;3.1940e+23;9.7824e+23;1.7068e+24;2.9591e+23;3.5176e+23;8.6808e+22;2.2215e+23;1.8139e+23;2.6205e+23;6.2230e+22;1.0193e+23;5.8803e+22;9.8881e+22;7.4870e+22;4.0075e+23;2.8730e+22;5.1490e+22;1.1007e+22;1.8108e+22;2.4980e+21;2.4980e+21
03;-317.99;-310.13;-302.28;3.2789;3.2293;3.1797;2.7297e+25;3.2707e+25;6.2834e+24;6.9830e+24;5.2061e+24;7.5467e+24;2.0643e+23;2.9837e+23;1.1508e+24;1.4334e+24;1.3175e+23;4.9817e+23;9.4448e+22;1.6715e+23;1.3105e+23;1.7087e+23;4.8343e+22;7.7479e+22;2.6572e+22;6.2448e+22;9.4236e+22;1.1758e+23;1.9889e+22;3.0361e+22;1.0136e+22;1.3634e+22;1.5652e+21;2.5268e+21
04;-302.28;-295.46;-288.64;3.1797;3.1355;3.0914;3.0043e+25;4.2417e+25;4.8259e+24;6.0687e+24;2.6334e+24;3.8932e+24;8.0630e+22;6.0079e+23;1.1800e+24;1.6962e+24;2.5645e+23;5.1253e+23;9.3952e+22;1.5369e+23;7.4035e+22;1.7361e+23;6.0657e+22;7.6949e+22;4.3932e+22;8.0514e+22;7.8164e+22;1.0650e+23;2.1423e+22;2.8711e+22;9.8715e+21;1.6047e+22;1.9806e+21;2.8096e+21
05;-288.64;-279.23;-269.82;3.0914;3.0289;2.9664;3.3690e+25;1.1647e+26;6.0061e+24;1.5606e+25;8.7796e+24;9.9000e+24;7.1251e+23;8.1193e+23;2.7956e+24;5.6206e+24;2.7068e+23;7.1426e+23;1.7306e+23;2.1230e+23;2.5666e+23;2.5666e+23;9.2497e+22;1.4948e+23;1.2138e+23;2.8078e+23;1.5957e+23;2.2077e+23;4.6286e+22;4.6286e+22;2.2781e+22;2.7249e+22;2.6626e+21;2.6626e+21
06;-269.82;-259.93;-250.04;2.9664;2.8987;2.8310;5.2161e+25;6.5605e+25;1.0410e+25;1.1868e+25;6.8873e+24;8.9149e+24;4.4868e+23;6.7454e+23;3.2677e+24;4.6095e+24;4.7775e+23;6.0977e+23;1.9351e+23;2.4175e+23;1.8897e+23;3.0417e+23;9.5322e+22;1.3672e+23;1.4416e+23;1.9462e+23;1.3475e+23;1.8877e+23;3.0745e+22;4.8661e+22;2.1491e+22;2.5841e+22;1.7678e+21;4.8128e+21
07;-250.04;-242.03;-234.01;2.8310;2.7746;2.7183;5.4818e+25;7.6622e+25;9.4077e+24;1.1850e+25;2.5268e+24;6.0344e+24;6.5635e+23;7.4299e+23;3.0468e+24;3.6210e+24;5.6081e+23;6.3709e+23;1.1087e+23;3.6173e+23;1.8277e+23;3.5555e+23;7.5702e+22;1.3054e+23;1.3312e+23;2.1336e+23;1.0692e+23;1.4686e+23;4.3710e+22;5.2146e+22;2.0188e+22;2.7494e+22;2.7502e+21;5.4030e+21
08;-234.01;-224.36;-214.71;2.7183;2.6487;2.5792;9.0969e+25;1.0200e+26;8.3431e+24;1.0003e+25;3.0442e+24;4.9016e+24;6.5223e+23;7.3155e+23;4.0670e+24;4.4992e+24;4.5228e+23;6.5032e+23;2.5374e+23;3.6220e+23;2.4565e+23;4.0213e+23;1.4940e+23;2.8238e+23;1.8014e+23;2.7058e+23;9.7208e+22;1.3645e+23;9.5730e+21;1.0170e+23;2.0929e+22;3.5565e+22;1.8300e+21;7.4816e+21
09;-214.71;-208.06;-201.42;2.5792;2.5303;2.4814;8.3986e+25;1.4317e+26;1.0050e+25;1.1740e+25;2.1170e+24;4.0194e+24;2.5611e+23;7.2765e+23;2.5649e+24;3.3373e+24;4.8570e+23;5.8888e+23;2.3997e+23;2.9971e+23;2.2237e+23;2.6283e+23;2.9007e+23;3.5173e+23;2.9246e+23;3.3916e+23;6.4688e+22;1.1999e+23;4.1464e+22;6.1618e+22;1.5753e+22;4.4485e+22;2.4938e+21;5.7954e+21
10;-201.42;-195.24;-189.07;2.4814;2.4353;2.3892;1.0906e+26;1.9772e+26;8.1988e+24;1.4197e+25;3.4391e+24;4.1289e+24;6.8841e+23;9.9373e+23;3.2779e+24;4.1517e+24;5.2159e+23;6.2832e+23;3.1133e+23;4.1417e+23;2.9233e+23;3.6303e+23;2.6011e+23;4.1237e+23;2.6048e+23;6.2152e+23;9.5512e+22;1.4311e+23;4.7155e+22;1.0178e+23;3.6426e+22;4.4034e+22;3.1304e+21;8.1250e+21
11;-189.07;-184.24;-179.41;2.3892;2.3527;2.3163;1.4443e+26;2.4229e+26;6.3102e+24;6.3102e+24;3.2838e+24;6.2500e+24;6.7783e+23;1.1905e+24;4.7266e+24;7.0346e+24;2.1274e+23;5.6464e+23;2.2106e+23;4.4070e+23;3.6386e+23;5.3482e+23;3.8287e+23;5.3023e+23;4.9972e+23;7.7556e+23;1.0402e+23;1.7706e+23;1.5906e+22;1.2941e+23;2.3382e+22;5.9958e+22;5.6866e+21;5.6866e+21
12;-179.41;-174.22;-169.03;2.3163;2.2767;2.2372;3.4368e+26;6.7374e+26;8.3798e+24;8.3798e+24;5.6185e+24;1.3395e+25;2.0124e+24;4.0224e+24;9.9701e+24;1.9128e+25;6.5720e+22;1.0625e+24;2.8071e+23;7.6335e+23;3.8851e+23;1.3702e+24;7.6564e+23;1.2580e+24;1.0825e+24;1.8607e+24;1.8898e+23;3.1358e+23;7.9954e+22;1.8749e+23;5.9007e+22;1.1709e+23;7.8333e+21;1.6239e+22
13;-169.03;-154.95;-140.87;2.2372;2.1289;2.0205;3.8452e+26;1.0214e+27;1.2747e+25;1.5015e+25;1.2580e+25;2.0954e+25;1.6310e+24;5.7670e+24;1.9807e+25;3.0305e+25;8.8614e+23;1.1118e+24;6.3784e+23;9.6534e+23;3.5400e+22;2.5854e+24;1.1726e+24;2.4068e+24;1.6805e+24;3.0135e+24;2.8940e+22;7.4658e+23;1.9876e+23;2.4436e+23;8.6266e+22;1.4877e+23;1.1144e+22;2.3322e+22
14;-140.87;-132.38;-123.88;2.0205;1.9551;1.8898;2.5171e+26;8.7955e+26;8.6610e+24;3.6349e+25;9.9691e+24;2.2887e+25;1.1597e+24;1.2817e+25;1.1621e+25;1.6335e+25;1.2216e+24;1.2216e+24;1.0454e+24;1.3846e+24;5.9218e+23;2.5584e+24;2.4213e+24;2.4213e+24;5.5082e+24;5.5082e+24;1.7646e+23;1.1965e+24;2.8387e+23;4.4585e+23;1.2915e+23;3.0991e+23;2.4483e+22;5.3611e+22
15;-123.88;-118.32;-112.76;1.8898;1.8474;1.8051;8.7388e+26;1.0677e+27;2.0487e+25;2.6127e+25;3.3347e+25;3.9221e+25;1.2231e+25;1.4441e+25;2.6092e+25;3.6990e+25;1.6351e+24;2.1059e+24;1.2822e+24;1.7816e+24;2.8692e+24;3.4756e+24;3.2157e+24;6.5697e+24;9.2079e+24;1.2730e+25;1.4363e+24;2.3877e+24;5.7066e+23;5.7066e+23;3.6419e+23;5.0065e+23;4.1085e+22;7.6769e+22
16;-112.76;-107.28;-101.80;1.8051;1.7640;1.7230;1.3774e+27;1.5914e+27;2.1605e+25;4.7909e+25;3.6006e+25;4.5140e+25;1.4341e+25;2.2539e+25;1.1519e+25;8.1989e+25;2.3909e+24;3.9929e+24;2.3687e+24;2.9221e+24;3.8652e+24;5.7758e+24;5.7024e+24;6.8488e+24;1.0553e+25;1.5423e+25;1.4215e+24;2.1901e+24;5.5977e+23;1.0171e+24;1.1780e+23;8.5050e+23;5.7812e+22;9.4550e+22
17;-101.80;-87.47;-73.15;1.7230;1.6224;1.5217;2.9807e+27;3.1005e+27;5.3116e+25;8.3236e+25;8.1576e+25;9.4638e+25;3.2770e+25;3.9600e+25;1.0493e+26;1.1855e+26;6.4094e+24;6.9342e+24;5.0631e+24;5.4811e+24;8.9347e+24;1.0500e+25;9.2644e+24;1.3436e+25;1.5516e+25;2.2842e+25;2.5637e+24;4.4101e+24;1.0202e+24;1.7062e+24;1.4498e+24;1.5074e+24;1.2289e+23;2.2687e+23
18;-73.15;-65.09;-57.03;1.5217;1.4723;1.4228;2.2465e+27;2.6871e+27;4.1700e+25;5.0604e+25;6.8221e+25;7.4473e+25;1.8930e+25;2.9476e+25;5.4657e+25;6.5583e+25;4.9300e+24;7.6964e+24;4.5097e+24;7.2663e+24;9.0085e+24;9.0085e+24;5.2911e+24;9.9617e+24;1.1972e+25;1.3574e+25;2.9966e+24;3.8642e+24;2.0467e+24;2.6289e+24;6.2883e+23;1.2482e+24;1.6654e+23;2.7312e+23
19;-57.03;-48.53;-40.03;1.4228;1.3797;1.3365;2.0635e+27;2.8423e+27;2.1015e+25;2.1015e+25;1.8700e+25;1.0104e+26;1.1676e+25;1.1676e+25;4.0898e+25;5.3772e+25;3.4810e+24;6.2592e+24;4.5294e+24;8.7392e+24;5.0915e+24;1.2995e+25;3.9606e+24;9.0382e+24;6.7271e+24;1.5803e+25;1.4479e+24;4.7165e+24;1.6985e+24;2.6117e+24;5.3132e+23;5.3132e+23;1.5246e+23;2.4310e+23
20;-40.03;-33.03;-26.03;1.3365;1.3103;1.2841;2.6648e+27;5.5962e+27;1.5233e+26;1.5233e+26;4.8007e+25;1.1944e+26;5.8846e+25;5.8846e+25;4.0311e+25;7.9319e+25;3.2770e+24;3.5243e+25;6.4370e+24;3.0173e+25;8.5069e+24;2.4471e+25;6.1027e+24;1.7037e+25;9.7181e+24;2.5424e+25;2.8680e+24;8.7310e+24;2.1007e+24;7.9751e+24;4.5160e+23;2.5526e+24;2.2269e+23;1.0773e+24
21;-26.03;-19.75;-13.46;1.2841;1.2692;1.2544;7.2446e+27;7.7824e+27;2.6219e+26;4.0699e+26;1.2485e+26;1.8416e+26;1.0008e+26;1.8308e+26;9.7135e+25;1.0581e+26;1.3809e+25;8.2891e+25;3.1400e+24;7.8054e+25;2.2807e+25;3.8975e+25;1.8449e+25;2.8223e+25;2.5350e+25;3.8566e+25;1.0222e+25;1.2402e+25;9.0795e+24;1.1792e+25;3.0988e+24;4.2328e+24;1.2613e+24;1.9099e+24
22;-13.46;-6.06;1.35;1.2544;1.2489;1.2434;1.1115e+28;1.2611e+28;4.0282e+26;6.4992e+26;2.2612e+26;3.5390e+26;1.7409e+26;2.8657e+26;1.6702e+26;2.0884e+26;6.4075e+25;7.4809e+25;6.2093e+25;6.7441e+25;5.3241e+25;6.6773e+25;3.1847e+25;4.1081e+25;6.5266e+25;7.2624e+25;1.7600e+25;2.0122e+25;1.4682e+25;1.7506e+25;4.3709e+24;6.8109e+24;2.0700e+24;2.7065e+24
23;1.35;9.23;17.11;1.2434;1.2521;1.2609;1.4372e+28;1.5808e+28;1.0453e+27;1.5031e+27;3.6140e+26;4.5166e+26;2.0634e+26;2.9634e+26;2.6349e+26;2.9515e+26;1.1574e+26;1.4038e+26;7.6236e+25;9.1568e+25;5.8838e+25;8.5542e+25;5.6603e+25;6.6257e+25;4.8310e+25;7.9260e+25;2.2044e+25;3.2254e+25;1.8782e+25;2.1584e+25;9.5725e+24;1.3459e+25;2.2936e+24;3.3666e+24
24;17.11;22.61;28.11;1.2609;1.2755;1.2901;1.8169e+28;1.8835e+28;1.5144e+27;1.6480e+27;4.1996e+26;7.6076e+26;3.9305e+26;4.8945e+26;3.2369e+26;4.0518e+26;1.5221e+26;1.6303e+26;1.0850e+26;1.1922e+26;8.8232e+25;1.0536e+26;7.0729e+25;9.3757e+25;8.5886e+25;1.1521e+26;3.3922e+25;3.9432e+25;2.8302e+25;3.1790e+25;1.4990e+25;1.6616e+25;4.4862e+24;4.6254e+24
25;28.11;34.43;40.75;1.2901;1.3145;1.3390;4.1656e+27;1.2902e+28;7.9060e+25;1.1331e+27;1.5621e+26;3.7647e+26;1.1830e+25;3.0439e+26;7.8070e+25;2.5273e+26;1.4052e+25;1.0869e+26;1.6897e+25;7.0327e+25;1.9777e+25;6.1647e+25;1.5574e+25;5.3798e+25;1.3171e+25;6.4415e+25;8.1406e+24;2.5033e+25;4.5353e+24;1.8137e+25;2.2562e+24;1.0599e+25;5.7629e+23;2.4327e+24
26;62.43;67.20;71.97;1.4534;1.4832;1.5130;2.4859e+27;5.4665e+27;5.3750e+25;5.8793e+26;1.1117e+26;2.3469e+26;4.9648e+25;4.9648e+25;1.0022e+26;2.0312e+26;7.4050e+24;4.5275e+25;8.2822e+24;2.6408e+25;1.0857e+25;2.7573e+25;1.2607e+25;3.0821e+25;nan;nan;2.9297e+24;8.9851e+24;2.9859e+24;2.9859e+24;2.3936e+24;6.4528e+24;1.6167e+23;8.3667e+23
27;71.97;76.32;80.66;1.5130;1.5420;1.5709;6.3270e+27;7.3720e+27;5.9724e+26;7.6965e+26;1.8004e+26;2.5682e+26;1.0388e+26;1.0388e+26;1.8091e+26;3.2663e+26;4.6549e+25;6.2921e+25;2.8936e+25;3.3953e+25;2.0062e+25;3.4778e+25;2.4097e+25;4.3089e+25;nan;nan;8.7584e+24;1.2474e+25;5.0564e+24;7.1986e+24;5.4992e+24;7.0240e+24;9.4445e+23;1.1572e+24
28;80.66;85.72;90.78;1.5709;1.6063;1.6417;4.5889e+27;5.2587e+27;3.9476e+26;4.9604e+26;1.0840e+26;1.4596e+26;5.6742e+25;8.5972e+25;1.7360e+26;1.8402e+26;3.3989e+25;4.0481e+25;1.7021e+25;2.0945e+25;1.5097e+25;1.8889e+25;1.8700e+25;2.4854e+25;5.8645e+24;5.8645e+24;6.6307e+24;7.9805e+24;3.5436e+24;4.4319e+24;3.4135e+24;3.8319e+24;5.0453e+23;6.4997e+23
29;90.78;96.18;101.59;1.6417;1.6810;1.7203;2.9533e+27;4.0343e+27;2.4739e+26;3.4103e+26;3.7955e+25;1.2273e+26;1.9197e+25;1.0165e+26;8.9005e+25;1.0006e+26;3.3070e+25;4.3344e+25;1.4123e+25;2.5149e+25;1.1855e+25;2.0367e+25;1.6531e+25;1.8921e+25;1.2198e+25;1.2198e+25;3.8991e+24;7.7693e+24;4.4521e+24;4.4521e+24;2.4338e+24;3.1548e+24;5.1325e+23;7.3703e+23
30;101.59;106.90;112.22;1.7203;1.7600;1.7997;1.7307e+27;2.2240e+27;2.1081e+26;2.6453e+26;3.8939e+25;6.2801e+25;3.5370e+25;5.0824e+25;3.6880e+25;4.4037e+25;2.7112e+25;3.4162e+25;1.5427e+25;1.8777e+25;7.9586e+24;1.1675e+25;9.2601e+24;1.4058e+25;6.0551e+24;6.0551e+24;4.3096e+24;5.1838e+24;2.9513e+24;3.8979e+24;1.1647e+24;2.4169e+24;5.1588e+23;6.1612e+23
31;112.22;117.33;122.45;1.7997;1.8386;1.8775;1.4123e+27;1.8185e+27;1.7411e+26;2.0579e+26;2.8867e+25;5.0997e+25;3.5097e+25;3.5097e+25;2.5690e+25;3.6628e+25;2.4288e+25;2.7500e+25;1.1205e+25;1.6267e+25;7.5058e+24;9.7794e+24;4.4723e+24;1.6936e+25;3.5772e+24;4.2992e+24;3.5252e+24;4.5270e+24;2.1626e+24;2.6989e+24;1.4780e+24;1.6076e+24;3.9055e+23;4.7955e+23
32;122.45;127.83;133.22;1.8775;1.9189;1.9603;1.1144e+27;1.2704e+27;1.5469e+26;1.7843e+26;2.9086e+25;3.3588e+25;2.8611e+25;3.3387e+25;2.2721e+25;2.6347e+25;1.7011e+25;2.2733e+25;1.1109e+25;1.2833e+25;6.5967e+24;7.0813e+24;7.2910e+24;8.2998e+24;7.8220e+23;3.5864e+24;3.2474e+24;3.7510e+24;1.7362e+24;2.1340e+24;1.1350e+24;1.3286e+24;3.1783e+23;3.4831e+23
33;133.22;138.35;143.48;1.9603;1.9998;2.0394;7.9177e+26;9.5970e+26;1.2701e+26;1.6601e+26;2.3643e+25;3.0179e+25;1.9506e+25;2.6168e+25;1.7388e+25;2.1718e+25;1.3642e+25;2.5820e+25;8.7047e+24;9.8981e+24;4.1647e+24;6.9867e+24;5.9053e+24;7.9039e+24;1.0345e+24;2.5105e+24;2.2985e+24;3.2111e+24;1.3262e+24;1.8158e+24;1.0331e+24;1.4089e+24;1.9477e+23;4.0933e+23
34;143.48;149.00;154.51;2.0394;2.0819;2.1245;5.7213e+26;6.6215e+26;1.0910e+26;1.3030e+26;1.8804e+25;2.5192e+25;1.6729e+25;2.2315e+25;1.2428e+25;1.5836e+25;1.4010e+25;1.6560e+25;6.6267e+24;7.8613e+24;3.8024e+24;4.6894e+24;5.2197e+24;5.9147e+24;8.4487e+23;1.0509e+24;2.1109e+24;2.3331e+24;1.0450e+24;1.2684e+24;8.2854e+23;9.3154e+23;2.0989e+23;2.3037e+23
35;154.51;161.28;168.04;2.1245;2.1764;2.2284;7.0070e+26;7.7660e+26;1.2962e+26;1.4332e+26;2.2341e+25;3.1765e+25;1.2739e+25;2.4953e+25;2.7204e+25;3.2980e+25;1.2637e+25;1.5381e+25;6.4702e+24;8.2270e+24;4.5306e+24;6.5000e+24;4.8857e+24;5.4759e+24;7.0988e+23;1.2949e+24;1.9028e+24;3.0246e+24;1.0448e+24;1.2508e+24;1.1613e+24;1.3993e+24;1.5646e+23;2.6028e+23
36;168.04;173.52;179.01;2.2284;2.2702;2.3120;4.0745e+26;6.5583e+26;6.2379e+25;9.5239e+25;9.7287e+24;2.4029e+25;1.2981e+25;1.8229e+25;1.0696e+25;1.7900e+25;7.8839e+24;1.7600e+25;4.7913e+24;6.2737e+24;1.5910e+24;5.8492e+24;2.5778e+24;3.3684e+24;5.1034e+23;5.1034e+23;1.6133e+24;2.2119e+24;8.5052e+23;1.1061e+24;7.3220e+23;7.3220e+23;1.6859e+23;2.0933e+23
37;179.01;183.49;187.97;2.3120;2.3459;2.3797;3.2368e+26;4.3394e+26;5.2597e+25;6.5869e+25;1.0089e+25;1.3109e+25;9.8032e+24;1.3085e+25;5.2798e+24;8.2892e+24;9.5006e+24;1.1959e+25;4.8369e+24;6.2343e+24;1.6828e+24;4.3682e+24;1.9786e+24;2.7316e+24;3.1243e+23;3.1243e+23;1.5207e+24;2.0047e+24;7.8409e+23;1.0548e+24;4.2856e+23;6.2518e+23;1.4759e+23;2.0625e+23
38;187.97;191.52;195.07;2.3797;2.4064;2.4330;3.4174e+26;3.8886e+26;5.1560e+25;6.7346e+25;1.0883e+25;1.4489e+25;1.2484e+25;1.3950e+25;6.4004e+24;6.4004e+24;7.6370e+24;1.4799e+25;5.9406e+24;6.6264e+24;2.6321e+24;4.0375e+24;2.0801e+24;3.1499e+24;2.4266e+23;2.4266e+23;1.7397e+24;2.1031e+24;7.0991e+23;1.4243e+24;5.0340e+23;7.8624e+23;2.0193e+23;2.4167e+23
39;195.07;198.90;202.72;2.4330;2.4615;2.4900;1.4721e+26;1.7643e+26;5.7307e+25;7.1543e+25;8.5759e+24;9.9545e+24;6.9724e+24;1.3080e+25;2.7442e+24;3.7244e+24;1.0280e+25;1.1672e+25;3.5987e+24;4.2319e+24;1.4904e+24;1.7098e+24;1.9358e+24;2.2754e+24;2.7133e+23;3.2573e+23;1.1731e+24;1.4519e+24;6.3338e+23;7.6538e+23;4.6189e+23;5.5253e+23;1.5849e+23;1.7995e+23
40;202.72;208.14;213.55;2.4900;2.5298;2.5696;1.0459e+26;1.2715e+26;6.2212e+25;7.2346e+25;7.3040e+24;8.2335e+24;5.8433e+24;1.0261e+25;1.0695e+24;1.9377e+24;9.5934e+24;1.2003e+25;3.6969e+24;3.9279e+24;1.3831e+24;1.6079e+24;1.7482e+24;2.0011e+24;1.7393e+23;2.3869e+23;1.1930e+24;1.4780e+24;7.9883e+23;8.9261e+23;4.2690e+23;5.3546e+23;1.6468e+23;1.6468e+23
41;250.97;261.32;271.66;2.8364;2.9072;2.9779;1.8743e+25;3.7695e+25;4.1182e+25;5.2306e+25;4.1254e+24;6.1816e+24;4.3973e+24;7.0679e+24;5.7904e+23;5.7904e+23;5.9567e+24;1.1155e+25;1.6592e+24;2.2552e+24;3.9757e+23;6.4757e+23;1.1287e+24;1.3329e+24;7.8974e+22;1.0003e+23;8.2368e+23;9.6592e+23;4.5060e+23;5.0828e+23;3.0848e+23;3.2814e+23;1.0821e+23;1.2831e+23
42;271.66;282.32;292.97;2.9779;3.0484;3.1189;2.1223e+25;2.7071e+25;3.3591e+25;4.4540e+25;3.7864e+24;4.5024e+24;4.1881e+24;5.3307e+24;1.8038e+23;2.5316e+23;5.1135e+24;9.7607e+24;1.0941e+24;2.7785e+24;1.4492e+23;5.5652e+23;1.1513e+24;1.3023e+24;5.3567e+22;7.8783e+22;7.5479e+23;9.8245e+23;5.3707e+23;8.2847e+23;3.6031e+23;4.0203e+23;1.9006e+23;2.2166e+23
43;292.97;302.11;311.26;3.1189;3.1774;3.2360;1.7865e+25;2.8293e+25;3.9718e+25;4.2518e+25;5.7054e+24;6.6746e+24;4.8964e+24;7.3554e+24;1.7386e+23;1.7386e+23;7.5308e+24;8.2458e+24;1.0534e+24;3.5462e+24;7.2984e+23;7.6214e+23;9.4766e+23;1.2417e+24;2.7818e+23;2.7818e+23;9.7523e+23;1.3778e+24;3.3548e+23;6.7960e+23;2.7294e+23;3.5372e+23;1.0555e+23;1.4499e+23
44;311.26;318.17;325.08;3.2360;3.2791;3.3223;6.3928e+24;9.5006e+24;3.4626e+25;3.6476e+25;3.4486e+24;5.4340e+24;3.6582e+24;4.7236e+24;2.6231e+23;3.6077e+23;5.0759e+24;7.9337e+24;8.1872e+23;1.4961e+24;2.3245e+23;3.0887e+23;7.2740e+23;8.3240e+23;5.4548e+22;8.7968e+22;5.2526e+23;7.6018e+23;2.7699e+23;3.3411e+23;1.5154e+23;1.5154e+23;5.7356e+22;5.7356e+22
45;325.08;331.89;338.70;3.3223;3.3638;3.4053;3.9681e+24;6.4905e+24;2.8076e+25;3.5900e+25;3.8135e+24;4.3053e+24;8.3380e+23;6.6672e+24;2.2206e+23;2.6220e+23;1.4344e+24;1.1369e+25;7.4463e+23;1.1288e+24;1.9666e+23;2.3106e+23;7.6772e+23;7.6772e+23;4.9077e+22;5.8909e+22;3.9042e+23;7.1068e+23;2.5440e+23;3.4496e+23;1.0905e+23;1.0905e+23;4.0293e+22;4.0293e+22
46;338.70;343.84;348.97;3.4053;3.4360;3.4667;4.8422e+24;6.0218e+24;2.6485e+25;2.8839e+25;2.9559e+24;3.3371e+24;2.9237e+24;3.7507e+24;9.8839e+22;1.5130e+23;5.8811e+24;6.6189e+24;8.1948e+23;9.5394e+23;1.9605e+23;2.2269e+23;7.0941e+23;8.6601e+23;3.0814e+22;3.8670e+22;4.8770e+23;5.4420e+23;2.8861e+23;3.4253e+23;2.1225e+23;2.3673e+23;6.7441e+22;9.9447e+22
47;348.97;355.43;361.88;3.4667;3.5046;3.5424;2.0952e+24;6.8468e+24;2.4499e+25;3.3713e+25;3.1339e+24;4.2499e+24;3.0740e+24;3.6462e+24;8.2981e+22;1.7176e+23;5.6753e+24;6.7231e+24;4.7566e+23;9.5174e+23;8.1874e+22;2.1991e+23;6.6293e+23;7.8627e+23;2.8027e+22;4.9969e+22;3.6682e+23;5.7014e+23;1.3936e+23;4.3130e+23;1.5018e+23;2.3384e+23;2.6312e+22;9.9816e+22
48;361.88;368.48;375.08;3.5424;3.5802;3.6180;2.8511e+24;5.3955e+24;2.5959e+25;2.5959e+25;3.0230e+24;3.6200e+24;3.0737e+24;3.3483e+24;8.3048e+22;1.3609e+23;5.2833e+24;5.8241e+24;2.9590e+23;7.9204e+23;8.5469e+22;1.8669e+23;6.0332e+23;6.8946e+23;3.5358e+22;4.1214e+22;1.1936e+23;8.0126e+23;1.7188e+23;3.3960e+23;1.3503e+23;2.2217e+23;5.7654e+22;5.7654e+22
49;375.08;382.50;389.92;3.6180;3.6595;3.7010;1.8592e+24;2.4100e+24;2.3817e+25;2.6219e+25;2.7103e+24;2.8721e+24;2.2184e+24;2.7602e+24;8.1343e+22;9.3231e+22;4.4837e+24;4.8785e+24;3.2106e+23;4.9578e+23;8.4787e+22;1.0175e+23;5.2992e+23;5.2992e+23;2.1724e+22;4.3440e+22;1.7912e+23;5.2956e+23;1.4162e+23;3.0964e+23;1.0991e+23;2.1124e+23;4.2830e+22;5.7652e+22


==> anc/laeuteretal_readme.txt <==
Supplementary material, version v03
title: The gas production of 14 species from comet 67P/Churyumov-Gerasimenko
       based on DFMS/COPS data from 2014-2016
authors: Matthias Laeuter, Tobias Kramer, Martin Rubin, Kathrin Altwegg
date: August 17th 2020
contact: laeuter@zib.de

##########################################################################

1. Content

- readme file laeuteretal_readme.txt
- data file laeuteretal_prod.csv
- python script laeuteretal_plot.py
- example file laeuteretal_H2O.pdf

2. Usage

The csv file laeuteretal_prod.csv contains one line for each time
interval. The entries in each line are assigned according to the file
header.
int_index - index i of time interval
day_b, day_m, day_e - days since 2015-08-13T00:00:00.00,
                      begin, middle, and end of the interval i
au_b, au_m, au_e - heliocentric distance,
                   begin, middle, and end of the interval i
GAS_b, GAS_t - GAS production (molecules/s),
               bottom and top values

laeuteretal_prod.csv can be processed with a spreadsheet processing tool.
Alternatively try to run e.g. for GAS=H2O:
> python3 laeuteretal_plot.py H2O
version v03
process laeuteretal_prod.csv
created laeuteretal_H2O.pdf

3. Uncertainties

The range between bottom and top values reflects the overall
uncertainty incorporating the fit error and the limited surface
coverage, see Laeuter et al. (2020).
The case of equal bottom and top values indicates an unknown
uncertainty.

##########################################################################

